Isogeometric analysis of linear free-surface potential flow

This paper presents a novel variational formulation to simulate linear free-surface flow. The variational formulation is suitable for higher-order finite elements and higher-order and higher-continuity shape functions as employed in Isogeometric Analysis (IGA). The novel formulation combines the interior and free-surface problems in one monolithic formulation. This leads to exact energy conservation and superior performance in terms of accuracy when compared to a traditional segregated formulation. This is confirmed by the numerical computation of traveling waves in a periodic domain and a three-dimensional sloshing problem. The isogeometric approach shows significant improved performance compared to traditional finite elements. Even on very coarse quadratic NURBS meshes the dispersion error is virtually absent.

==> figs/nurbs.m <==

i=0
for x = 0:0.01:1
	i = i+1;
	b0 = (x-1)*(x-1);
	b1 = -2*(x-1)*x; 
	b2 = x*x;
	X0(i,:) = [x,   0.5*b0  , 0.5*b1+0.5, 0.5*b2,  0,0];
	X0(i+100,:) = [x+1, 0,0.5*b0  , 0.5*b1+0.5, 0.5*b2,0];
	X0(i+200,:) = [x+2, 0,0,0.5*b0  , 0.5*b1+0.5, 0.5*b2];
end

X0
save nurbs.dat X0


==> figs/quad.m <==

i=0
for x = 0:0.01:1
	i = i+1;
	X0(i,:) = [x,   2*(x-0.5)*(x-1),  -4*(x-0.0)*(x-1),2*(x-0.0)*(x-0.5),0,0];
	X0(i+100,:) = [x+1, 0,0,2*(x-0.5)*(x-1),  -4*(x-0.0)*(x-1),2*(x-0.0)*(x-0.5)];
	X0(i+200,:) = [x+2, 0,0,0,0,2*(x-0.5)*(x-1)];
end

X0


==> figs3/nurbs.m <==

i=0
for x = 0:0.01:1
	i = i+1;
	b0 = (x-1)*(x-1);
	b1 = -2*(x-1)*x; 
	b2 = x*x;
	X0(i,:) = [x,   0.5*b0  , 0.5*b1+0.5, 0.5*b2,  0,0];
	X0(i+100,:) = [x+1, 0,0.5*b0  , 0.5*b1+0.5, 0.5*b2,0];
	X0(i+200,:) = [x+2, 0,0,0.5*b0  , 0.5*b1+0.5, 0.5*b2];
end

X0
save nurbs.dat X0


==> figs3/quad.m <==

i=0
for x = 0:0.01:1
	i = i+1;
	X0(i,:) = [x,   2*(x-0.5)*(x-1),  -4*(x-0.0)*(x-1),2*(x-0.0)*(x-0.5),0,0];
	X0(i+100,:) = [x+1, 0,0,2*(x-0.5)*(x-1),  -4*(x-0.0)*(x-1),2*(x-0.0)*(x-0.5)];
	X0(i+200,:) = [x+2, 0,0,0,0,2*(x-0.5)*(x-1)];
end

X0


==> figs_bw/nurbs.m <==

i=0
for x = 0:0.01:1
	i = i+1;
	b0 = (x-1)*(x-1);
	b1 = -2*(x-1)*x; 
	b2 = x*x;
	X0(i,:) = [x,   0.5*b0  , 0.5*b1+0.5, 0.5*b2,  0,0];
	X0(i+100,:) = [x+1, 0,0.5*b0  , 0.5*b1+0.5, 0.5*b2,0];
	X0(i+200,:) = [x+2, 0,0,0.5*b0  , 0.5*b1+0.5, 0.5*b2];
end

X0
save nurbs.dat X0


==> figs_bw/quad.m <==

i=0
for x = 0:0.01:1
	i = i+1;
	X0(i,:) = [x,   2*(x-0.5)*(x-1),  -4*(x-0.0)*(x-1),2*(x-0.0)*(x-0.5),0,0];
	X0(i+100,:) = [x+1, 0,0,2*(x-0.5)*(x-1),  -4*(x-0.0)*(x-1),2*(x-0.0)*(x-0.5)];
	X0(i+200,:) = [x+2, 0,0,0,0,2*(x-0.5)*(x-1)];
end

X0


==> runs/data.m <==
format long

g=9.81
h=1
lambda=1
k=2*pi/lambda
w=sqrt(g*k*tanh(k*h))
T=2*pi/w

dt=T/6
dt=T/12
dt=T/24
dt=T/48
dt=T/96
dt=T/192

T10=10*T
eta=0.01
E=0.5*g*eta*eta


dt=T/2
dt=T/4
dt=T/8
dt=T/16
dt=T/32
dt=T/64
dt=T/128
dt=T/256


==> runs/lib/airy.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy.so -fPIC airy.c
// gcc   -shared -o airy.so -fPIC airy.c
//--------------------------------------------------------------

#include <math.h>

double h = 1.0;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy0o00625.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy.so -fPIC airy.c
// gcc   -shared -o airy.so -fPIC airy.c
//--------------------------------------------------------------

#include <math.h>

double h = 0.00625;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy0o0125.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy0o0125.so -fPIC airy0o0125.c
// gcc   -shared -o airy0o0125.so -fPIC airy0o0125.c
//--------------------------------------------------------------

#include <math.h>

double h = 0.0125;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy0o018.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy.so -fPIC airy.c
// gcc   -shared -o airy.so -fPIC airy.c
//--------------------------------------------------------------

#include <math.h>

double h = 0.18;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy0o025.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy0o025.so -fPIC airy0o025.c
// gcc   -shared -o airy0o025.so -fPIC airy0o025.c
//--------------------------------------------------------------

#include <math.h>

double h = 0.025;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy0o036.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy.so -fPIC airy.c
// gcc   -shared -o airy.so -fPIC airy.c
//--------------------------------------------------------------

#include <math.h>

double h = 0.36;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy0o05.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy0o05.so -fPIC airy0o05.c
// gcc   -shared -o airy0o05.so -fPIC airy0o05.c
//--------------------------------------------------------------

#include <math.h>

double h = 0.05;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy0o08.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy.so -fPIC airy.c
// gcc   -shared -o airy.so -fPIC airy.c
//--------------------------------------------------------------

#include <math.h>

double h = 0.08;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy0o125.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy0o125.so -fPIC airy0o125.c
// gcc   -shared -o airy0o125.so -fPIC airy0o125.c
//--------------------------------------------------------------

#include <math.h>

double h = 0.125;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy0o18.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy.so -fPIC airy.c
// gcc   -shared -o airy.so -fPIC airy.c
//--------------------------------------------------------------

#include <math.h>

double h = 0.18;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy0o25.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy0o25.so -fPIC airy0o25.c
// gcc   -shared -o airy0o25.so -fPIC airy0o25.c
//--------------------------------------------------------------

#include <math.h>

double h = 0.25;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy0o36.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy.so -fPIC airy.c
// gcc   -shared -o airy.so -fPIC airy.c
//--------------------------------------------------------------

#include <math.h>

double h = 0.36;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy0o5.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy0o5.so -fPIC airy0o5.c
// gcc   -shared -o airy0o5.so -fPIC airy0o5.c
//--------------------------------------------------------------

#include <math.h>

double h = 0.5;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy0o7.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy.so -fPIC airy.c
// gcc   -shared -o airy.so -fPIC airy.c
//--------------------------------------------------------------

#include <math.h>

double h = 0.7;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy10.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy.so -fPIC airy.c
// gcc   -shared -o airy.so -fPIC airy.c
//--------------------------------------------------------------

#include <math.h>

double h = 10.0;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy100.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy.so -fPIC airy.c
// gcc   -shared -o airy.so -fPIC airy.c
//--------------------------------------------------------------

#include <math.h>

double h = 100.0;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy1o4.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy.so -fPIC airy.c
// gcc   -shared -o airy.so -fPIC airy.c
//--------------------------------------------------------------

#include <math.h>

double h = 1.4;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy2.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy2.so -fPIC airy2.c
// gcc   -shared -o airy2.so -fPIC airy2.c
//--------------------------------------------------------------

#include <math.h>

double h = 2.0;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy20.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy.so -fPIC airy.c
// gcc   -shared -o airy.so -fPIC airy.c
//--------------------------------------------------------------

#include <math.h>

double h = 20.0;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy3.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy3.so -fPIC airy3.c
// gcc   -shared -o airy3.so -fPIC airy3.c
//--------------------------------------------------------------

#include <math.h>

double h = 3.0;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/airy4.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o airy4.so -fPIC airy4.c
// gcc   -shared -o airy4.so -fPIC airy4.c
//--------------------------------------------------------------

#include <math.h>

double h = 4.0;
double g = 9.81;
double k = 2*M_PI/1.0;
double a = 0.01;

double Omega(double k)
{
   return sqrt(g*k*tanh(k*h));
}

double phi(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double dphidt(double *x, int dim, double time)
{
   double omega = Omega(k);
   return a*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*cos(k*x[0]);
}

double d2phidt2(double *x, int dim, double time)
{
   double omega = Omega(k);
   return -a*omega*omega*omega/k *((cosh(k*x[1]))/(sinh(k*h)))*sin(k*x[0]);
}

double eta(double *x, int dim, double time)
{
   return -(1.0/9.81)*dphidt(x, dim, time);
}

double motion(double *x, int dim, double time)
{
   double omega = Omega(k);
   return 0.0;
}
 


==> runs/lib/build.sh <==
mpicc -shared -o airy0o0125.so -fPIC airy0o0125.c
mpicc -shared -o airy0o025.so -fPIC airy0o025.c
mpicc -shared -o airy0o05.so -fPIC airy0o05.c
mpicc -shared -o airy0o125.so -fPIC airy0o125.c
mpicc -shared -o airy0o25.so -fPIC airy0o25.c
mpicc -shared -o airy0o5.so -fPIC airy0o5.c
mpicc -shared -o airy2.so -fPIC airy2.c
mpicc -shared -o airy3.so -fPIC airy3.c
mpicc -shared -o airy4.so -fPIC airy4.c
mpicc -shared -o airy.so -fPIC airy.c

mpicc -shared -o airy0o7.so -fPIC airy0o7.c
mpicc -shared -o airy1o4.so -fPIC airy1o4.c
mpicc -shared -o airy10.so -fPIC airy10.c
mpicc -shared -o airy20.so -fPIC airy20.c

mpicc -shared -o airy100.so -fPIC airy100.c

mpicc -shared -o airy0o36.so -fPIC airy0o36.c
mpicc -shared -o airy0o18.so -fPIC airy0o18.c
mpicc -shared -o airy0o036.so -fPIC airy0o036.c
mpicc -shared -o airy0o018.so -fPIC airy0o018.c
mpicc -shared -o airy0o08.so -fPIC airy0o08.c
mpicc -shared -o airy0o00625.so -fPIC airy0o00625.c

mpicc -shared -o sloshing3d.so -fPIC sloshing3d.c
mpicc -shared -o sloshing.so -fPIC sloshing.c



==> runs/lib/sloshing.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o sloshing.so -fPIC sloshing.c
// gcc   -shared -o sloshing.so -fPIC sloshing.c
//--------------------------------------------------------------

#include <math.h>

double phi(double *x, int dim, double time)
{
   return 0.001*cos(2*M_PI*x[0])*cosh(2*M_PI*x[1]);
}

double dphidt(double *x, int dim, double time)
{
   return 0.0;
}

double d2phidt2(double *x, int dim, double time)
{
   return 0.0;
}

double eta(double *x, int dim, double time)
{
   return 0.0;
}

double motion(double *x, int dim, double time)
{
   return 0.0;
}



==> runs/lib/sloshing3d.c <==
//--------------------------------------------------------------
// To compile run, for example:
// mpicc -shared -o sloshing3d.so -fPIC sloshing3d.c
// gcc   -shared -o sloshing3d.so -fPIC sloshing3d.c
//--------------------------------------------------------------

#include <math.h>

double phi(double *x, int dim, double time)
{
   return 0.0;
}

double dphidt(double *x, int dim, double time)
{
	if (x[0]<0.5 && x[1]<0.5)
		return -9.81*0.01*cos(2*M_PI*x[0])*cos(2*M_PI*x[1])*cosh(2*M_PI*x[2])/cosh(2*M_PI);
	else	return 0.0;
}

double d2phidt2(double *x, int dim, double time)
{
	return 0.0;
}

double eta(double *x, int dim, double time)
{
	if (x[0]<0.5 && x[1]<0.5)
   		return 0.01*cos(2*M_PI*x[0])*cos(2*M_PI*x[1])*cosh(2*M_PI*x[2])/cosh(2*M_PI);
	else
		return 0.0;
}

double motion(double *x, int dim, double time)
{
   return 0.0;
}



==> runs/run-script.sh <==
#!/bin/bash

BASE=`pwd`
BINDIR=/home/ido/Data/waves1/mfem/build/miniapps/potential


cd $BASE/lib
mpicc -shared -o sloshing.so -fPIC sloshing.c
mpicc -shared -o sloshing3d.so -fPIC sloshing3d.c
mpicc -shared -o airy.so -fPIC airy.c
cd $BASE

while IFS=$'\t' read -r -a values
do

  name=${values[0]}
  [ -z "$name"  ] && continue
  [ ${name::1} == '#' ] && continue

  exe=${values[1]}
  lib=${values[2]}
  mesh=${values[3]}
  surf=${values[4]}

  ref=${values[5]}
  order=${values[6]}

  stepper=${values[7]}
  dt=${values[8]}
  vs=${values[9]}
  final=${values[10]}

  # Create dir
  echo "Running" ${name}
  rm -rf $BASE/$name/energy $BASE/$name/solution
  mkdir -p $BASE/$name
  cd $BASE/$name

  # Perform run
  echo $BINDIR/$exe -l "$BASE/lib/$lib" -m "$BASE/mesh/$mesh" -f $surf -r $ref -o $order -s $stepper -dt $dt -vs $vs -tf $final   >  run.sh
  bash run.sh  > log &
  cd $BASE
done < $1




